NumExp: Numerical epsilon expansion of hypergeometric functions

It is demonstrated that the well-regularized hypergeometric functions can be evaluated directly and numerically. The package NumExp is presented for expanding hypergeometric functions and/or other transcendental functions in a small regularization parameter. The hypergeometric function is expressed as a Laurent series in the regularization parameter and the coefficients are evaluated numerically by using the multi-precision finite difference method. This elaborate expansion method works for a wide variety of hypergeometric functions, which are needed in the context of dimensional regularization for loop integrals. The divergent and finite parts can be extracted from the final result easily and simultaneously. In addition, there is almost no restriction on the parameters of hypergeometric functions.

==> anc/NumExp.m <==
If[MemberQ[$Packages,"NumExp`"], Print["The package NumExp is already loaded."]; Abort[]]

BeginPackage["NumExp`"]

Print["NumExp v1.0 (2012-12-27): Numerical epsilon expansion of (Hypergeometric) functions."];
Print["Author: Zhi-Wei Huang, <zwhuang@whu.edu.cn>, Wuhan University."];

NumExpFDC::usage="NumExpFDC[n] generates the n-th degree weight array
C_{ij}^n. Order 8 coeffitients are sufficient for normal numerical epsilon
expansion."

NumExp::usage="NumExp[f,ep,eh,n] or NumExp[f,{ep,eh,n}] gives the numerical
epsilon expansion of function around ep=0 until order ep^n:
f(ep)=f0+f1*ep+f2*ep^2+...+fn*ep^n, where eh is the step parameter.\n
  Example: NumExp[Hypergeometric2F1[1,-e,1-e,3],e,10^-5,4].\n
With the option: AddPrecision->np, additional np digits of precision is added
to the working precision of NumExp.\n\n
NumExp[f,{ep1,eh1,n1},{ep2,eh2,n2}] successively find numerical epsilon
expansions with respect to ep2, then ep1.\n
f(ep1,ep2)=(f00+f01*ep2+f02*ep2^2+...)+(f10+f11*ep2+f12*ep2^2+...)*ep1+...\n
NumExp is called twice and the option AddPrecision can be assigned to two
NumExp expansions separately.\n
  Example: NumExp[Hypergeometric2F1[1+ep2,-e,1-e,3], {ep2,10^-6,2,AddPrecision->5},
{e,10^-5,4,AddPrecision->0}, AddPrecision->10].\n\n
NumExp[f, {ep1,eh1,n1,AddPrecision->ap1}, {ep2,eh2,n2,AddPrecision->ap2}, AddPrecision->ap0]
approximates NumExp[NumExp[f, {ep2,eh2,n2}, AddPrecision->ap0+ap2-(n1+1)*Log[10,Abs[eh1]]],
{ep1,eh1,n1}, AddPrecision->ap0+ap1-(n2+1)*Log[10,Abs[eh2]]]."

ListNumExp::usage="ListNumExp[lst,eh,n] gives the numerical epsilon expansion
of a function around ep=0 from a list of values {f(e0), f(e1), ..., f(en)}. eh
is the step parameter.\n\n
ListNumExp[ary,{eh1,n1},{eh2,n2}] successively find numerical epsilon
expansions with respect to ep2, then ep1."

NumExpReload::usage="Reload 'NumExp' package without quitting the Mathematica Kernel."

Options[NumExp]={AddPrecision->0};

Begin["`Private`"]

(* Finite difference coefficients *)
fdc00[n_]:=Table[(i-1/2)^j/j!,{i,0,n},{j,0,n}];
(*
fdc00[n_]:=Module[{e},Table[Exp[(i-1/2)*e],{i,0,n}]//Series[#,{e,0,n}]&//Normal//CoefficientList[#,e]&];
*)
fdc01[lst_,n_,m_]:=LinearSolve[Transpose[Take[lst,n+1,n+1]],Table[If[i==m,1,0],{i,0,n}]];
(* memorize all FDC arrays *)
NumExpFDC[n_Integer]:=(NumExpFDC[n]=Table[fdc01[fdc00[n],n,i],{i,0,n}])/;0<=n;
(* Order 8 coeffitients are sufficient for normal numerical epsilon expansion. *)
fdc=Table[NumExpFDC[i],{i,0,8}];

(* return a list of coeffitients *)
NumExp[f_,ep_Symbol,eh_?NumericQ,n_Integer,opts___Rule]:=NumExp[f,{ep,eh,n},opts];
NumExp[f_,{ep_Symbol,eh_?NumericQ,n_Integer},opts___Rule]:=Module[{ehn,dps,i,coem,flst,fac},
    dps=-(n+1)*Floor[Log[10,Abs[eh]]];
    dps+=AddPrecision/.Flatten[{opts}]/.Options[NumExp];
    If[dps<$MachinePrecision,dps=$MachinePrecision];
    ehn=SetPrecision[eh,dps];
    flst=Table[{f/.{ep->(i-1/2)*ehn}},{i,0,n}];
    If[0<=n<=8,coem=fdc[[n+1]],coem=NumExpFDC[n]];
    fac=Table[1/(eh^i*i!),{i,0,n}];
    Return[fac*Flatten[Dot[coem,flst],1]]]/;0<Abs[eh]<=0.2&&0<=n;

(* a straightforward extension of NumExp of two epsilon parameters *)
NumExp[f_,{ep1_Symbol,eh1_?NumericQ,n1_Integer,opts1___Rule},
          {ep2_Symbol,eh2_?NumericQ,n2_Integer,opts2___Rule},opts___Rule]:=
    Module[{aprec1,aprec2,addprec,dps,ehn1,ehn2},
    aprec1=-(n2+1)*Floor[Log[10,Abs[eh2]]];
    aprec1+=AddPrecision/.Flatten[{opts1}]/.{AddPrecision->0};
    aprec2=-(n1+1)*Floor[Log[10,Abs[eh1]]];
    aprec2+=AddPrecision/.Flatten[{opts2}]/.{AddPrecision->0};
    addprec=AddPrecision/.Flatten[{opts}]/.Options[NumExp];
    dps=aprec1+aprec2+addprec;
    aprec1+=addprec;
    aprec2+=addprec;
    If[dps<$MachinePrecision,dps=$MachinePrecision];
    ehn1=SetPrecision[eh1,dps];
    ehn2=SetPrecision[eh2,dps];
    (* two NumExp expansions need additional precisions to compensate roundoff errors *)
    Return[NumExp[NumExp[f,{ep2,ehn2,n2},AddPrecision->aprec2],
        {ep1,ehn1,n1},AddPrecision->aprec1]]]/;0<Abs[eh1]<=0.2&&0<Abs[eh2]<=0.2&&n1>=0&&n2>=0;

ListNumExp[lst_List,eh_?NumericQ,n_Integer]:=ListNumExp[lst,{eh,n}];
ListNumExp[lst_List,{eh_?NumericQ,n_Integer}]:=Module[{i,flst,coem,fac},
    flst={Take[lst,{1,n+1}]}//Transpose;
    If[0<=n<=8,coem=fdc[[n+1]],coem=NumExpFDC[n]];
    fac=Table[1/(eh^i*i!),{i,0,n}];
    Return[fac*Flatten[Dot[coem,flst],1]]]/;0<Abs[eh]<=0.2&&n<=Length[lst]-1;

ListNumExp[ary_List,{eh1_?NumericQ,n1_Integer},{eh2_?NumericQ,n2_Integer}]:=
    ListNumExp[Table[ListNumExp[ary[[j]],{eh2,n2}],{j,1,n1+1}],{eh1,n1}];

NumExpReload[]:=Module[{},
    Unprotect[$Packages];
    $Packages=DeleteCases[$Packages,"NumExp`"];
    Protect[$Packages];
    ClearAll[NumExpFDC,NumExp,ListNumExp];
    <<NumExp`;
    Print["NumExp is reloaded."];];

End[]
EndPackage[]


==> anc/README <==
NumExp
======

A package for numerical epsilon expansion of (hypergeometric) functions.
A detailed description can be found in arXiv:1209.3971

Version: v1.0
Author:  Zhi-Wei Huang <zwhuang@whu.edu.cn>, Wuhan University.

DESCRIPTION
===========

The package NumExp allows to expand hypergeometric functions and/or other
transcendental functions in a small regularization parameter. Hypergeometric
function is expressed as a Laurent series in the regularization parameter and
the coefficients are evaluated numerically by multi-precision finite
difference method. The expansion method works for a wide variety of
hypergeometric functions, which are needed in the context of dimensional
regularization for loop integrals.

The implementations of the algorithm are presented in the form of a
Mathematica package NumExp.m and a Python package numexp.py.

FILES IN DISTRIBUTION
=====================

    NumExp.m	Package for Mathematica interface.
    numexp.py	Package for Python interface.
    README	This file.
    example1.nb Some examples for NumExp.m
    example2.py Some examples for numexp.py
    output2.txt Output of example2.py

INSTALLATION
============

Mathematica:
    copy NumExp.m to

        $UserBaseDirectory/Applications/NumExp.m
    
    where $UserBaseDirectory can obtained from within Mathematica.
    for example, on Linux you can copy NumExp.m to

        ~/.Mathematica/Applications/NumExp.m

    Then you can load the package by the command

        << NumExp`

    NumExp.m can also be loaded directly

        << "path/to/NumExp.m"

    "path/to/" is the directory where "NumExp.m" is in.

Python: (the mpmath library is needed)
    copy numexp.py to one directory of Python's search path 'sys.path', where
    sys.path can be obtained from within python by the commands

        >>> import sys
	>>> print sys.path
    
    For example, on Linux you can copy the package file numexp.py to

        /usr/local/lib/pythonX.Y/dist-packages/numexp.py

    or
        
	/usr/lib/pythonX.Y/dist-packages/numexp.py

    where X.Y is the version of Python.

    numexp.py can also be put in the current/working directory, Python will
    search for "numexp.py" in the current directory firstly. This may be
    useful for normal users without root/administrator authority.

    Note: the mpmath library can be obtained from

        http://code.google.com/p/mpmath/

SIMPLE EXAMPLES
===============

Note: more examples can be found in example1.nb and example2.py

Examples (Mathematica):
    In[1]:= << NumExp.m
    In[2]:= f[e_, z_] := Hypergeometric2F1[1, -e, 1 - e, z];
    In[3]:= NumExp[f[e, 3], e, 10^(-4), 4]
    Out[3]=
    {1.0000000000000000001`20, 0`20*I,
     0.693147180559944`16, 3.141592653589793`16*I,
     -2.32018042335`12, 3.45139229523`12*I,
     -3.7421220`8, 1.8958710`8*I,
     -3.7511`4, 0.6944`4*I}

Examples (Python, mpmath library is needed):
    In [1]: from numexp import *
    In [2]: mp.dps = 25
    In [3]: f2 = lambda ep: hyp2f1(1,-ep,1-ep,3)
    In [4]: numexp(f2,mpf('1e-4'),4)
    Out[4]:
    [(1.000000000000000000112586 - 6.257881440533982679603987e-21j),
     (0.6931471805599437869324328 + 3.141592653589793323091665j),
     (-2.320180423351700761253815 + 3.451392295225348239370578j),
     (-3.74212199381829149322103 + 1.895870960898425164325648j),
     (-3.751082722929992934841612 + 0.6944187539696978726315249j)]
    In [5]: numexp(f2,mpf('1e-6'),4)
    Out[5]:
    [(1.0 - 6.256860578215394620098486e-31j),
     (0.6931471805599453094172169 + 3.141592653589793238462644j),
     (-2.320180423313098434980323 + 3.45139229522320266357903j),
     (-3.742122594180727493674935 + 1.895870994269984402068469j),
     (-3.748535607090193377133769 + 0.694277154151526955894611j)]
    In [6]: f3 = lambda ep,a,z: hyp2f1(a,-ep,1-ep,z)
    In [7]: numexp(f3,mpf('1e-4'),4,[1,3])

ACKNOWLEDGMENTS
===============

We thank Dr. Carol Phillips for helping us improve the instructions of the
package.



==> anc/example1.nb <==
(************** Content-type: application/mathematica **************
                     CreatedBy='Mathematica 5.2'

                    Mathematica-Compatible Notebook

This notebook can be used with any Mathematica-compatible
application, such as Mathematica, MathReader or Publicon. The data
for the notebook starts with the line containing stars above.

To get the notebook into a Mathematica-compatible application, do
one of the following:

* Save the data starting with the line of stars above into a file
  with a name ending in .nb, then open the file inside the
  application;

* Copy the data starting with the line of stars above to the
  clipboard, then use the Paste menu command inside the application.

Data for notebooks contains only printable 7-bit ASCII and can be
sent directly in email or through ftp in text mode.  Newlines can be
CR, LF or CRLF (Unix, Macintosh or MS-DOS style).

NOTE: If you modify the data for this notebook not in a Mathematica-
compatible application, you must delete the line below containing
the word CacheID, otherwise Mathematica-compatible applications may
try to use invalid cache data.

For more information on notebooks and Mathematica-compatible 
applications, contact Wolfram Research:
  web: http://www.wolfram.com
  email: info@wolfram.com
  phone: +1-217-398-0700 (U.S.)

Notebook reader applications are available free of charge from 
Wolfram Research.
*******************************************************************)

(*CacheID: 232*)


(*NotebookFileLineBreakTest
NotebookFileLineBreakTest*)
(*NotebookOptionsPosition[     36529,       1007]*)
(*NotebookOutlinePosition[     37660,       1044]*)
(*  CellTagsIndexPosition[     37485,       1036]*)
(*WindowFrame->Normal*)



Notebook[{

Cell[CellGroupData[{
Cell["Examples of NumExp", "Title"],

Cell[TextData[{
  "[1] Zhi-Wei Huang and Jueping Liu, ",
  StyleBox["NumExp: Numerical epsilon expansion of hypergeometric functions",
    FontSlant->"Italic"],
  " [arXiv:",
  StyleBox[ButtonBox["1209.3971",
    ButtonData:>{
      URL[ "http://arxiv.org/abs/1209.3971"], None},
    ButtonStyle->"Hyperlink"],
    FontWeight->"Bold"],
  "]"
}], "Text"],

Cell[TextData[{
  "[2]  T. Huber and D. Maitre, ",
  StyleBox["HypExp, a Mathematica package for expanding hypergeometric \
functions around integer-valued parameters",
    FontSlant->"Italic"],
  ", Comput. Phys. Commun. 175 (2006) 122, [",
  StyleBox[ButtonBox["hep-ph/0507094",
    ButtonData:>{
      URL[ "http://arxiv.org/abs/hep-ph/0507094"], None},
    ButtonStyle->"Hyperlink"],
    FontWeight->"Bold"],
  "]."
}], "Text"],

Cell[CellGroupData[{

Cell[BoxData[
    \(<< NumExp`\)], "Input"],

Cell[BoxData[
    \(TraditionalForm\`"NumExp v1.0 (2012-12-27): Numerical epsilon expansion \
of (Hypergeometric) functions."\)], "Print"],

Cell[BoxData[
    \(TraditionalForm\`"Author: Zhi-Wei Huang, <zwhuang@whu.edu.cn>, Wuhan \
University."\)], "Print"]
}, Open  ]],

Cell[CellGroupData[{

Cell["NumExpFDC", "Section"],

Cell[CellGroupData[{

Cell[BoxData[
    \(\(?NumExpFDC\)\)], "Input"],

Cell[BoxData[
    \("NumExpFDC[n] generates the n-th degree weight array C_{ij}^n. Order 8 \
coeffitients are sufficient for normal numerical epsilon expansion."\)], \
"Print",
  CellTags->"Info3572326873-1241031"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(NumExpFDC[2]\)], "Input"],

Cell[BoxData[
    FormBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
            {\(3\/8\), \(3\/4\), \(-\(1\/8\)\)},
            {\(-1\), "1", "0"},
            {"1", \(-2\), "1"}
            },
          RowSpacings->1,
          ColumnSpacings->1,
          ColumnAlignments->{Left}], "\[NoBreak]", ")"}], 
      TraditionalForm]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(NumExpFDC[4]\)], "Input"],

Cell[BoxData[
    FormBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
            {\(35\/128\), \(35\/32\), \(-\(35\/64\)\), \(7\/32\), \(-\(5\/128\
\)\)},
            {\(-\(11\/12\)\), \(17\/24\), \(3\/8\), \(-\(5\/24\)\), \
\(1\/24\)},
            {\(43\/24\), \(-\(14\/3\)\), \(17\/4\), \(-\(5\/3\)\), \
\(7\/24\)},
            {\(-2\), "7", \(-9\), "5", \(-1\)},
            {"1", \(-4\), "6", \(-4\), "1"}
            },
          RowSpacings->1,
          ColumnSpacings->1,
          ColumnAlignments->{Left}], "\[NoBreak]", ")"}], 
      TraditionalForm]], "Output"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["NumExp", "Section"],

Cell[CellGroupData[{

Cell[BoxData[
    \(\(?NumExp\)\)], "Input"],

Cell[BoxData[
    \("NumExp[f,ep,eh,n] or NumExp[f,{ep,eh,n}] gives the numerical epsilon \
expansion of function around ep=0 until order ep^n: \
f(ep)=f0+f1*ep+f2*ep^2+...+fn*ep^n, where eh is the step parameter.\n   \
Example: NumExp[Hypergeometric2F1[1,-e,1-e,3],e,10^-5,4].\n With the option: \
AddPrecision->np, additional np digits of precision is added to the working \
precision of NumExp.\n\n NumExp[f,{ep1,eh1,n1},{ep2,eh2,n2}] successively \
find numerical epsilon expansions with respect to ep2, then ep1.\n \
f(ep1,ep2)=(f00+f01*ep2+f02*ep2^2+...)+(f10+f11*ep2+f12*ep2^2+...)*ep1+...\n \
NumExp is called twice and the option AddPrecision can be assigned to two \
NumExp expansions separately.\n   Example: \
NumExp[Hypergeometric2F1[1+ep2,-e,1-e,3], {ep2,10^-6,2,AddPrecision->5}, \
{e,10^-5,4,AddPrecision->0}, AddPrecision->10].\n\n NumExp[f, \
{ep1,eh1,n1,AddPrecision->ap1}, {ep2,eh2,n2,AddPrecision->ap2}, \
AddPrecision->ap0] approximates NumExp[NumExp[f, {ep2,eh2,n2}, \
AddPrecision->ap0+ap2-(n1+1)*Log[10,Abs[eh1]]], {ep1,eh1,n1}, \
AddPrecision->ap0+ap1-(n2+1)*Log[10,Abs[eh2]]]."\)], "Print",
  CellTags->"Info3572326893-9009430"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Simple functions", "Subsection"],

Cell[BoxData[
    \(f21[z_] := Hypergeometric2F1[e, e, 1 - 2  e, z]\)], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
    \(NumExp[f21[3/10], e, 10\^\(-6\), 6]\)], "Input"],

Cell[BoxData[
    \(TraditionalForm\`{0.\
999999999999999999999999999999999999998857437445514470989`41.37021622526608, 
      2.006818968802284`2.6393571610918762*^-33, 
      0.3261295100754760695300356974218781916`28.385026734789573, 
      0.73756572012221334803857698332352007018`22.645951974171716, 
      1.6074728141578770410823573147`17.347472789594867, 
      3.3744141854808321476267256858`12.403259651492307, 
      6.9327324728741475407`7.892056963984115}\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(% // Transpose[{#}] &\)], "Input"],

Cell[BoxData[
    FormBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
            {
              "0.999999999999999999999999999999999999998857437445514470989`41.\
37021622526608"},
            {"2.006818968802284`2.6393571610918762*^-33"},
            {"0.3261295100754760695300356974218781916`28.385026734789573"},
            {"0.73756572012221334803857698332352007018`22.645951974171716"},
            {"1.6074728141578770410823573147`17.347472789594867"},
            {"3.3744141854808321476267256858`12.403259651492307"},
            {"6.9327324728741475407`7.892056963984115"}
            },
          RowSpacings->1,
          ColumnSpacings->1,
          ColumnAlignments->{Left}], "\[NoBreak]", ")"}], 
      TraditionalForm]], "Output"]
}, Open  ]],

Cell[TextData[{
  "For ",
  Cell[BoxData[
      \(TraditionalForm\`\(\(|\)\(z\)\(|\)\(\(>\)\(1\)\)\)\)]],
  ", analytic continuation is performed automatically."
}], "Text"],

Cell[CellGroupData[{

Cell[BoxData[
    \(\(NumExp[f21[3], e, 10\^\(-6\), 6] // Chop[#, 10\^\(-20\)] &\) // 
      Transpose[{#}] &\)], "Input"],

Cell[BoxData[
    FormBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
            {
              "1.000000000000000000000000000000000000000481395568463271119`40.\
507244081884075"},
            {"0"},
            {\(2.32018042331309839640619447233641667669`28.372671990714956 - 
                3.45139229522320266143382056989407824158`29.25898467455026\ \
\[ImaginaryI]\)},
            {\(\(-5.64797470477747141613128599031738817818`22.6680633850047\) \
- 12.27713795987990893685640722198316950835`23.716602098924344\ \[ImaginaryI]\
\)},
            {\(\(-30.524085013761350206045563144`17.76470527220466\) - 
                8.0500850388302547564233359846`17.896483333347227\ \
\[ImaginaryI]\)},
            {\(\(-47.5170255597055571082091575037`12.690974114081342\) + 
                27.6393469293814077477955735223`13.165942752936942\ \
\[ImaginaryI]\)},
            {\(\(-27.7583313640998471948`7.633796162254943\) + 
                64.9635704154266768106`8.71317612061202\ \[ImaginaryI]\)}
            },
          RowSpacings->1,
          ColumnSpacings->1,
          ColumnAlignments->{Left}], "\[NoBreak]", ")"}], 
      TraditionalForm]], "Output"]
}, Open  ]],

Cell["\<\
Coefficients of the negative power terms can be extracted by NumExp \
in a easy way.\
\>", "Text"],

Cell[BoxData[
    \( (*\[IndentingNewLine]HypExp[
        Hypergeometric2F1[2 + e, 1 + e, 2  e, 0.5], e, 
        3]\[IndentingNewLine]*) \)], "Input"],

Cell[BoxData[
    \(TraditionalForm\`\(-43.020702479052815`\)\ e\^4 + 
      21.525693703414923`\ e\^3 - 10.595202542309275`\ e\^2 + 
      6.4084036475398864`\ e + \(\(1.`\)\(\[InvisibleSpace]\)\) + 
      4.`\/e\)], "DisplayFormula"],

Cell[CellGroupData[{

Cell[BoxData[
    \(NumExp[e*Hypergeometric2F1[2 + e, 1 + e, 2  e, 1/2], e, 10\^\(-6\), 5] // 
      Transpose[{#}] &\)], "Input"],

Cell[BoxData[
    FormBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
            {
              "4.000000000000000000000000000000001272451122773358`34.\
778565583832105"},
            {"0.99999999999999999999999999800286849619`28.058197471624162"},
            {"6.40840364753988595185834185420900055452`22.47416085686236"},
            {\(-10.5952025423092670083116993921`16.757462556311292\)},
            {"21.5256936990042128848204751619`11.588213420600264"},
            {\(-43.0196698594709818253`6.894330480064469\)}
            },
          RowSpacings->1,
          ColumnSpacings->1,
          ColumnAlignments->{Left}], "\[NoBreak]", ")"}], 
      TraditionalForm]], "Output"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Generalized hypergeometric functions", "Subsection"],

Cell[TextData[{
  "[3] Carter, J. & Heinrich, G.,  ",
  StyleBox["SecDec: A general program for sector decomposition,",
    FontSlant->"Italic"],
  " Comput.Phys.Commun., 2011, 182, 1566-1581"
}], "Text"],

Cell["\<\
Numerical epsilon expansion of some generalized hypergeometric \
functions.\
\>", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
    \(NumExp[
        HypergeometricPFQ[{e, \(-e\), \(-3\) e, \(-5\) e, \(-7\) e}, {2  e, 
            4  e, 6  e, 8  e}, 1/2], e, 10\^\(-4\), 6] // 
      Transpose[{#}] &\)], "Input"],

Cell[BoxData[
    FormBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
            {
              "0.999999999999999999978291690254436704106937642102`30.\
910767333786723"},
            {"0.18953243218436042708666508554204605685`26.083378142583783"},
            {\(-2.29904274237585403060063837215546893272`22.753879196647997\)}\
,
            {"55.469018891319868070189868965`19.96598269537859"},
            {\(-1014.3914269116770672262436349366`17.556444593435852\)},
            {"15726.2371421343739656678196040154`15.457552951619773"},
            {\(-212192.565296476380747827`13.74673341255209\)}
            },
          RowSpacings->1,
          ColumnSpacings->1,
          ColumnAlignments->{Left}], "\[NoBreak]", ")"}], 
      TraditionalForm]], "Output"]
}, Open  ]],

Cell["\<\
By using smaller step parameter, one can evaluate the coefficients \
to a higher precision.\
\>", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
    \(NumExp[
        HypergeometricPFQ[{e, \(-e\), \(-3\) e, \(-5\) e, \(-7\) e}, {2  e, 
            4  e, 6  e, 8  e}, 1/2], e, 10\^\(-6\), 6] // 
      Transpose[{#}] &\)], "Input"],

Cell[BoxData[
    FormBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
            {
              "0.999999999999999999999999999999999778493141898715002540271`46.\
90962356607644"},
            {
              "0.189532432184360045543774408600282114988158728543370974319`40.\
08215423191292"},
            {\(-2.299042742382018536004060360480096552906468763057`34.\
75273423496646\)},
            {"55.46901903605544817555953170087775358463`29.964721525787393"},
            {\(-1014.39242265133087509425209078344772952545`25.\
555121975037704\)},
            {"15729.3826319251727968004077175529`21.456269827547267"},
            {\(-216859.4417177634331874059300723515`17.754773216569127\)}
            },
          RowSpacings->1,
          ColumnSpacings->1,
          ColumnAlignments->{Left}], "\[NoBreak]", ")"}], 
      TraditionalForm]], "Output"]
}, Open  ]],

Cell["\<\
NumExp is pretty fast, even for the case of complex hypergeometric \
functions.\
\>", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
    \(Timing[
      NumExp[HypergeometricPFQ[{\(-4\) e, \(-1\)/2 - e, \(-3\)/2 - 2  e, 
              1/2 - 3  e}, {\(-1\)/2 + 2  e, \(-1\)/2 + 4  e, 1/2 + 6  e}, 
            1/2], e, 10\^\(-6\), 6] // Transpose[{#}] &]\)], "Input"],

Cell[BoxData[
    FormBox[
      RowBox[{"{", 
        RowBox[{\(0.1920119999999969`\ Second\), ",", 
          RowBox[{"(", "\[NoBreak]", GridBox[{
                {
                  "0.99999999999999999999999999999999857004169263998271955568`\
46.25386763256006"},
                {\(-4.\
279687761678859184092848162318805955061690009402921074645`40.78012296815898\)}\
,
                {\(-26.697547407946580030984656899651348733527522570445`35.\
16190245006128\)},
                {
                  "195.87119350420482344410600659923224328566`29.\
8568810019854"},
                {\(-7313.74176764431649705805122166488985088485`25.\
757292516492253\)},
                {"90693.2335795354096375513785339035`21.56136805174371"},
                {\(-1.4265538500118727634817050373779334`17.917116503186133*^\
6\)}
                },
              RowSpacings->1,
              ColumnSpacings->1,
              ColumnAlignments->{Left}], "\[NoBreak]", ")"}]}], "}"}], 
      TraditionalForm]], "Output"]
}, Open  ]],

Cell["\<\
There is no restriction on the form of the parameters of \
hypergeometric functions. Here rational and irrational parameters appear in \
the hypergeometric functions. Presently, HypExp cannot handle this kind of \
functions, while NumExp can expand this kind of hypergeometric functions \
without any difficulty.\
\>", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
    \(NumExp[
        HypergeometricPFQ[{\(-4\) e, \(-1\)/2 - e, \(-\[Pi]\)/2 - 2  e, 
            1/3 - 3  e}, {\(-\[Pi]\) + 2  e, \(-1\)/4 + 4  e, 1/2 + 6  e}, 
          1/2], e, 10\^\(-4\), 6] // Transpose[{#}] &\)], "Input"],

Cell[BoxData[
    FormBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
            {
              "1.000000000000000000095769511468359413172062296556`30.\
973771843595348"},
            {\(-1.44555526747927732719483844491283185365`27.028269183471277\)}\
,
            {"3.93838794470023221057048440797082684736`23.050635347906656"},
            {\(-266.9473537853794494457383688924`20.71079523119664\)},
            {"298.6622010336806817930668880399`17.087556513304513"},
            {\(-56023.6031459088254826257918567947`16.071206277030345\)},
            {\(-133557.5152644934645208572`13.6073895812774\)}
            },
          RowSpacings->1,
          ColumnSpacings->1,
          ColumnAlignments->{Left}], "\[NoBreak]", ")"}], 
      TraditionalForm]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(NumExp[
        HypergeometricPFQ[{\(-4\) e, \(-1\)/2 - e, \(-\[Pi]\)/2 - 2  e, 
            1/3 - 3  e}, {\(-\[Pi]\) + 2  e, \(-1\)/4 + 4  e, 1/2 + 6  e}, 
          1/2], e, 10\^\(-6\), 6] // Transpose[{#}] &\)], "Input"],

Cell[BoxData[
    FormBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
            {
              "1.0000000000000000000000000000000009481261693618483618957`46.\
97829731384251"},
            {\(-1.445555267479275645644719493287270157079949670178382070032`\
41.033174456013754\)},
            {
              "3.938387944727457440620852387288207839929046515441`35.\
05517923074087"},
            {\(-266.94735442342366908053633223909878454588`30.715764689299093\
\)},
            {
              "298.66658266847836519891934677582221066525`25.092767609644998"}\
,
            {\(-56037.4029214013815925687443605436`22.07669882454255\)},
            {\(-113205.3847596347972534821349775145`17.541122730872054\)}
            },
          RowSpacings->1,
          ColumnSpacings->1,
          ColumnAlignments->{Left}], "\[NoBreak]", ")"}], 
      TraditionalForm]], "Output"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Hypergeometric functions with two variables", "Subsection"],

Cell[TextData[{
  "[4] F. Johansson et al., ",
  StyleBox["mpmath: a Python library for arbitrary-precision floating-point \
arithmetic (version 0.17)",
    FontSlant->"Italic"],
  ", 2012. ",
  ButtonBox["http://code.google.com/p/mpmath/",
    ButtonData:>{
      URL[ "http://code.google.com/p/mpmath/"], None},
    ButtonStyle->"Hyperlink"],
  "."
}], "Text"],

Cell["\<\
Appell F2 and F4 functions are defined in a naive way.
Other Horn-type hypergeometric functions can be defined in the same \
way.\
\>", "Text"],

Cell[BoxData[
    \(\(AppellF2[a_, b1_, b2_, c1_, c2_, x_, y_] := 
        Module[{dps, tol, s = 0, t, ct = 0, m}, \[IndentingNewLine]If[
              Abs[x] > Abs[y], 
              Return[AppellF2[a, b2, b1, c2, c1, y, 
                  x]]]; \[IndentingNewLine]dps = 
              Precision[{a, b1, b2, c1, c2, x, y}]; \[IndentingNewLine]If[
              dps \[Equal] Infinity || 
                dps < $MachinePrecision, \[IndentingNewLine]dps = \
$MachinePrecision]; \[IndentingNewLine]tol = 
              2*10^\((\(-dps\))\); \[IndentingNewLine]For[m = 0, 
              m < 20*dps, \(m++\), \[IndentingNewLine]t = \(\(Pochhammer[a, 
                          m] Pochhammer[b1, m]\)\/Pochhammer[c1, 
                        m]\) \(x\^m\/\(m!\)\) 
                  HypergeometricPFQ[{a + m, b2}, {c2}, 
                    y]; \[IndentingNewLine]If[Abs[t] < tol, \(ct++\), 
                ct = 0]; \[IndentingNewLine]If[ct \[GreaterEqual] 3, 
                Break[]]; \[IndentingNewLine]s += t;]; \[IndentingNewLine]If[
              ct \[GreaterEqual] 3, 
              Return[s], \[IndentingNewLine]Message["\<No convergence.\>"]; \
\[IndentingNewLine]Return[$AppellF2Failed]]] /; 
          Element[Flatten[{a, b1, b2, c1, c2, x, y}], 
            Complexes];\)\)], "Input"],

Cell[BoxData[
    \(\(AppellF4[a_, b_, c1_, c2_, x_, y_] := 
        Module[{dps, tol, s = 0, t, ct = 0, m}, \[IndentingNewLine]If[
              Abs[x] > Abs[y], 
              Return[AppellF4[a, b, c2, c1, y, x]]]; \[IndentingNewLine]dps = 
              Precision[{a, b, c1, c2, x, y}]; \[IndentingNewLine]If[
              dps \[Equal] Infinity || 
                dps < $MachinePrecision, \[IndentingNewLine]dps = \
$MachinePrecision]; \[IndentingNewLine]tol = 
              2*10^\((\(-dps\))\); \[IndentingNewLine]For[m = 0, 
              m < 20*dps, \(m++\), \[IndentingNewLine]t = \(\(Pochhammer[a, 
                          m] Pochhammer[b, m]\)\/Pochhammer[c1, 
                        m]\) \(x\^m\/\(m!\)\) 
                  HypergeometricPFQ[{a + m, b + m}, {c2}, 
                    y]; \[IndentingNewLine]If[Abs[t] < tol, \(ct++\), 
                ct = 0]; \[IndentingNewLine]If[ct \[GreaterEqual] 3, 
                Break[]]; \[IndentingNewLine]s += t;]; \[IndentingNewLine]If[
              ct \[GreaterEqual] 3, 
              Return[s], \[IndentingNewLine]Message["\<No convergence.\>"]; \
\[IndentingNewLine]Return[$AppellF4Failed]]] /; 
          Element[Flatten[{a, b, c1, c2, x, y}], Complexes];\)\)], "Input"],

Cell["The numerical epsilon expansion of Appell F2 function.", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
    \(NumExp[AppellF2[1, 1, e, 1 + e, 1 - e, 0.3`30, 0.4`30], e, 10\^\(-4\), 
        5] // Transpose[{#}] &\)], "Input"],

Cell[BoxData[
    FormBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
            {"1.4285714285714285714286062962`19.340493619447344"},
            {"0.7008898806406731920021861368`15.277959968889562"},
            {"1.6060080586407772662554912054`10.972686587540876"},
            {"1.4183794174665938157`7.007557538596032"},
            {"2.1555067561312215289`3.737258317561783"},
            {"1.7780964710594465335`0.6794159940450208"}
            },
          RowSpacings->1,
          ColumnSpacings->1,
          ColumnAlignments->{Left}], "\[NoBreak]", ")"}], 
      TraditionalForm]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(NumExp[AppellF2[1, 1, e, 1 + e, 1 - e, 0.3`30, 3.4`30], e, 10\^\(-4\), 
        5] // Transpose[{#}] &\)], "Input"],

Cell[BoxData[
    FormBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
            {\(1.42857142857142857142850833686615306222`19.809780254819632 - 
                2.091590023903006`0.5765442078155282*^-23\ \[ImaginaryI]\)},
            {\(\(-2.4380023726967830675697782433`16.059074943965747\) - 
                4.4879895051282760546172768566`19.9084090828434\ \
\[ImaginaryI]\)},
            {\(\(-7.0450867025677950177846875424`12.054672157624893\) + 
                6.6246225829650283758702681652`15.583114208287846\ \
\[ImaginaryI]\)},
            {\(6.5796716932144227445`8.14815700175025 + 
                6.0955150870340515831505166344`11.579013715225916\ \
\[ImaginaryI]\)},
            {\(4.2501720973100730064`4.518593832927526 - 
                0.3064941731717284172`6.792232521163243\ \[ImaginaryI]\)},
            {\(4.1860237563604879006`1.543994384977176 - 
                4.5419935595053259064`4.963002334445414\ \[ImaginaryI]\)}
            },
          RowSpacings->1,
          ColumnSpacings->1,
          ColumnAlignments->{Left}], "\[NoBreak]", ")"}], 
      TraditionalForm]], "Output"]
}, Open  ]],

Cell["The numerical epsilon expansion of Appell F4 function.", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
    \(NumExp[
        e*AppellF4[2  e - 4, \(-e\) - 2, e - 1, 2, 
            1\/4, \(19`30 - \(10\^\(-20\)\) I\)\/4], e, 10\^\(-4\), 5] // 
      Transpose[{#}] &\)], "Input"],

Cell[BoxData[
    FormBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
            {\(\(-0.7500000000000000000005056596`18.964433513726423\) - 
                1.3859371831710844`0.5666581347065038*^-22\ \[ImaginaryI]\)},
            {\(47.3085937500000000079665539469`16.78157976208015 + 
                2.1317657085`0.7539967392610932*^-18\ \[ImaginaryI]\)},
            {\(2.2712469337506113027577754208`10.997571456765478 - 
                6.5533100446455965980174337477`14.747268764576114\ \
\[ImaginaryI]\)},
            {\(\(-93.1351712852792168814`8.733594840778764\) + 
                8.5094125653758346663377345557`10.892750699149474\ \
\[ImaginaryI]\)},
            {\(\(-24.1015565471283986619`4.706769779920085\) + 
                30.2056504717948758719`7.954745154650709\ \[ImaginaryI]\)},
            {\(41.5394664856139570475`1.975198995833511 - 
                44.9110842315254648793`5.126956062025063\ \[ImaginaryI]\)}
            },
          RowSpacings->1,
          ColumnSpacings->1,
          ColumnAlignments->{Left}], "\[NoBreak]", ")"}], 
      TraditionalForm]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(NumExp[
        AppellF4[e - 2, \(-2\) e, 3 - e, 2, 
          1\/4, \(19`30 - \(10\^\(-20\)\) I\)\/4], e, 10\^\(-4\), 5] // 
      Transpose[{#}] &\)], "Input"],

Cell[BoxData[
    FormBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
            {\(0.9999999999999999999996752583`18.93211868079075 - 
                6.2263343884264983`0.8806275245945746*^-22\ \[ImaginaryI]\)},
            {\(1.510416666666666671768644072`15.128490706085602 + 
                9.8076815561`1.0783247421814703*^-18\ \[ImaginaryI]\)},
            {\(17.8361672827772750524031333535`11.73534215318725 + 
                8.737746726194381346430763556`14.53370292172138\ \
\[ImaginaryI]\)},
            {\(0.8746346826666274796`6.549004127270209 - 
                34.6270474066403036686`11.16379189985597\ \[ImaginaryI]\)},
            {\(\(-44.8099015307522511796`4.8187724286365485\) + 
                35.7698445567231855342`7.689716411319299\ \[ImaginaryI]\)},
            {\(49.5265924527775496244`1.8942341092089205 + 
                12.4335690104488454591`4.230752951283317\ \[ImaginaryI]\)}
            },
          RowSpacings->1,
          ColumnSpacings->1,
          ColumnAlignments->{Left}], "\[NoBreak]", ")"}], 
      TraditionalForm]], "Output"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["NumExp: two-dimensional epsilon expansion", "Section"],

Cell["\<\
A simple example. NumExp can extract the coefficient arrays of \
two-dimensional epsilon expansion.\
\>", "Text"],

Cell[CellGroupData[{

Cell[BoxData[{
    \(\(f0 = \((3  ep + 5  xp + 1)\)\^4;\)\), "\[IndentingNewLine]", 
    \(f0 // Collect[#, {xp, ep}] &\), "\n", 
    \(NumExp[f0, {xp, 10\^\(-3\), 4}, {ep, 10\^\(-2\), 4}]\)}], "Input"],

Cell[BoxData[
    \(TraditionalForm\`81\ ep\^4 + 108\ ep\^3 + 54\ ep\^2 + 12\ ep + 
      625\ xp\^4 + \((1500\ ep + 500)\)\ xp\^3 + \((1350\ ep\^2 + 900\ ep + 
            150)\)\ xp\^2 + \((540\ ep\^3 + 540\ ep\^2 + 180\ ep + 
            20)\)\ xp + 1\)], "Output"],

Cell[BoxData[
    FormBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
            {"1.00000000000000000000000000000000000009`25.115906971335228", 
              "12.00000000000000000000000000000000000187`24.090090532784785", 
              "53.99999999999999999999999999999999894286`22.318354552632552", 
              "108.`20.73814302992289", "81.`19.347623554507674"},
            {"20.00000000000000000000000000000000002939`23.398762336201667", 
              "180.00000000000000000000000000000000034089`22.257031065076088",
               "540.`20.31042050593579", 
              "539.9999999999999999999999999818`18.428423519059375", 
              "0``14.430080438008195"},
            {"150.`20.816831115903664", "900.`19.492006504286458", 
              "1350.0000000000000000000000000001`17.242384634919897", 
              "0``12.23201579846403", "0``10.967014697434342"},
            {"500.0000000000000000000000000001`18.523275302623862", 
              "1500.000000000000000000000000001`16.900256219108787", 
              "0``11.297327254339786", "0``9.419080387637877", 
              "0``8.154943523784173"},
            {"624.99999999999999999999999998`16.389220322428404", 
              "0``11.494816704582941", "0``9.067348157737225", 
              "0``7.190105816280224", "0``5.926456618255295"}
            },
          RowSpacings->1,
          ColumnSpacings->1,
          ColumnAlignments->{Left}], "\[NoBreak]", ")"}], 
      TraditionalForm]], "Output"]
}, Open  ]],

Cell["Hypergeometric function.", "Text"],

Cell[CellGroupData[{

Cell[BoxData[{
    \(\(w32[xp_, ep_, z_] := 
        HypergeometricPFQ[{1, 1 + xp, ep}, {3/2, 2}, z];\)\), "\n", 
    \(NumExp[
      w32[xp, ep, 1/2], {xp, 10\^\(-6\), 1}, {ep, 10\^\(-5\), 4}]\)}], "Input"],

Cell[BoxData[
    FormBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
            {
              "0.999999999999999999999999999981629092802510794468`29.\
057978404486718", 
              "0.1955031230689382860502008126812393219`23.379097275959527", 
              "0.0329637370907355807066618302`17.046974570282686", 
              "0.0046240976455782504773032851`11.309622222423343", 
              "0.0005481689923509536`6.119107304552132"},
            {"0``22.756948408822737", 
              "0.2127538177477594736098789978`17.114790942858587", 
              "0.0542975236729162548043579589`10.962688156276943", 
              "0.0093416375531043935`5.313988243448073", 
              "0.0012598249793101084`0.17947305834761268"}
            },
          RowSpacings->1,
          ColumnSpacings->1,
          ColumnAlignments->{Left}], "\[NoBreak]", ")"}], 
      TraditionalForm]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(NumExp[w32[0, ep, 1/2], ep, 10\^\(-5\), 4, 
      AddPrecision \[Rule] 0]\)], "Input"],

Cell[BoxData[
    \(TraditionalForm\`{0.999999999999999999999999999981629092147401018658`30.\
368895996312208, 0.19550312306893355341436938309327133373`24.690013129275005, 
      0.03296373709072950332598821428809567243`18.357893179148174, 
      0.00462409764557667151356809`12.620542808902332, 
      0.0005481689923507184133766905`7.430028967690356}\)], "Output"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["ListNumExp", "Section"],

Cell[CellGroupData[{

Cell[BoxData[
    \(\(?ListNumExp\)\)], "Input"],

Cell[BoxData[
    \("ListNumExp[lst,eh,n] gives the numerical epsilon expansion of a \
function around ep=0 from a list of values {f(e0), f(e1), ..., f(en)}. eh is \
the step parameter.\n\n ListNumExp[ary,{eh1,n1},{eh2,n2}] successively find \
numerical epsilon expansions with respect to ep2, then ep1."\)], "Print",
  CellTags->"Info3572327251-2910378"]
}, Open  ]],

Cell["\<\
ListNumExp is useful because the function evaluations can be \
performed independently and parallel computation is feasible, which makes the \
numerical epsilon expansion even faster.\
\>", "Text"],

Cell[CellGroupData[{

Cell[BoxData[{
    \(\(fcn[e_, z_] := 
        HypergeometricPFQ[{e, \(-e\), \(-3\) e, \(-5\) e, \(-7\) e}, {2  e, 
            4  e, 6  e, 8  e}, z];\)\), "\n", 
    \(lst = 
      Table[fcn[\((i - 1\/2)\) 10\^\(-6\), 0.5`40], {i, 0, 6}] // 
        Transpose[{#}] &\)}], "Input"],

Cell[BoxData[
    FormBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
            {
              "0.999999905233209140200690943953901137460891037202142822259`46.\
86416661174013"},
            {
              "1.00000009476564133842799124772525819612821225033277849332`46.\
8641772301029"},
            {
              "1.00000028429347561757251277844559796966695352948751390601`46.\
38706659342533"},
            {
              "1.000000473816712310424025513962134482059272468815291388623`46.\
165228461530475"},
            {
              "1.000000663335351749747956845065644282018648043495352168503`46.\
01911104325313"},
            {
              "1.000000852849394268285393462704104677937036881996297939083`45.\
9099771909084"},
            {
              "1.000001042358840198753083245040193174795239866440220157281`45.\
82283763194918"}
            },
          RowSpacings->1,
          ColumnSpacings->1,
          ColumnAlignments->{Left}], "\[NoBreak]", ")"}], 
      TraditionalForm]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(ListNumExp[lst, 10\^\(-6\), 6] // Transpose[{#}] &\)], "Input"],

Cell[BoxData[
    FormBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
            {\({0.999999999999999999999999999999999778493141898715002540271`\
45.70470626242372}\)},
            {\({0.189532432184360045543774408600282114988111171792770434511`\
38.8772380052163}\)},
            {\({\(-2.299042742382018536004060360480096552897455120793`33.\
54781695523089\)}\)},
            {\({55.46901903605544817555953170087775358377`28.759805723295912}\
\)},
            {\({\(-1014.39242265133087509425209078344772926657`24.\
35020696565792\)}\)},
            {\({15729.3826319251727968004077175529`20.251355421819106}\)},
            {\({\(-216859.44171776343318740593006859`16.549859305398364\)}\)}
            },
          RowSpacings->1,
          ColumnSpacings->1,
          ColumnAlignments->{Left}], "\[NoBreak]", ")"}], 
      TraditionalForm]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(NumExp[
        HypergeometricPFQ[{e, \(-e\), \(-3\) e, \(-5\) e, \(-7\) e}, {2  e, 
            4  e, 6  e, 8  e}, 1/2], e, 10\^\(-6\), 6] // 
      Transpose[{#}] &\)], "Input"],

Cell[BoxData[
    FormBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
            {
              "0.999999999999999999999999999999999778493141898715002540271`46.\
90962356607644"},
            {
              "0.189532432184360045543774408600282114988158728543370974319`40.\
08215423191292"},
            {\(-2.299042742382018536004060360480096552906468763057`34.\
75273423496646\)},
            {"55.46901903605544817555953170087775358463`29.964721525787393"},
            {\(-1014.39242265133087509425209078344772952545`25.\
555121975037704\)},
            {"15729.3826319251727968004077175529`21.456269827547267"},
            {\(-216859.4417177634331874059300723515`17.754773216569127\)}
            },
          RowSpacings->1,
          ColumnSpacings->1,
          ColumnAlignments->{Left}], "\[NoBreak]", ")"}], 
      TraditionalForm]], "Output"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["ListNumExp: two-dimensional epsilon expansion", "Section"],

Cell[CellGroupData[{

Cell[BoxData[{
    \(\(t0[x_, y_] := \((3  x + 5  y + 1)\)\^4;\)\), "\n", 
    \(t0[x, y] // Collect[#, {x, y}] &\)}], "Input"],

Cell[BoxData[
    \(TraditionalForm\`81\ x\^4 + \((540\ y + 108)\)\ x\^3 + \((1350\ y\^2 + 
            540\ y + 54)\)\ x\^2 + \((1500\ y\^3 + 900\ y\^2 + 180\ y + 
            12)\)\ x + 625\ y\^4 + 500\ y\^3 + 150\ y\^2 + 20\ y + 
      1\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
    \(\(eh1 = 10\^\(-2\);\)\), "\[IndentingNewLine]", 
    \(\(eh2 = 10\^\(-3\);\)\), "\[IndentingNewLine]", 
    \(t1 = 
      Table[t0[\((i - 1/2)\)*eh1, \((j - 1/2)\)*eh2], {i, 0, 5}, {j, 0, 5}] // 
        N[#, 25] &\)}], "Input"],

Cell[BoxData[
    FormBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
            {"0.9318161562890625`25.", "0.9509297119140625`25.", 
              "0.9703358156640625`25.", "0.9900374375390625`25.", 
              "1.0100375625390625`25.", "1.0303391906640625`25."},
            {"1.0509453369140625`25.", "1.0718590312890625`25.", 
              "1.0930833187890625`25.", "1.1146212594140625`25.", 
              "1.1364759281640625`25.", "1.1586504150390625`25."},
            {"1.1811478250390625`25.", "1.2039712781640625`25.", 
              "1.2271239094140625`25.", "1.2506088687890625`25.", 
              "1.2744293212890625`25.", "1.2985884469140625`25."},
            {"1.3230894406640625`25.", "1.3479355125390625`25.", 
              "1.3731298875390625`25.", "1.3986758056640625`25.", 
              "1.4245765219140625`25.", "1.4508353062890625`25."},
            {"1.4774554437890625`25.", "1.5044402344140625`25.", 
              "1.5317929931640625`25.", "1.5595170500390625`25.", 
              "1.5876157500390625`25.", "1.6160924531640625`25."},
            {"1.6449505344140625`25.", "1.6741933837890625`25.", 
              "1.7038244062890625`25.", "1.7338470219140625`25.", 
              "1.7642646656640625`25.", "1.7950807875390625`25."}
            },
          RowSpacings->1,
          ColumnSpacings->1,
          ColumnAlignments->{Left}], "\[NoBreak]", ")"}], 
      TraditionalForm]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(ListNumExp[t1, {eh1, 4}, {eh2, 4}]\)], "Input"],

Cell[BoxData[
    FormBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
            {"1.`24.271732202846838", 
              "19.99999999999999999999999999999999999956`22.56060411293966", 
              "150.`19.981798715868603", "500.`17.70166976313284", 
              "624.9999999999999999999999999996`15.575331613850825"},
            {"12.00000000000000000000000000000000000038`23.35417908113953", 
              "180.`21.518144960418716", 
              "899.9999999999999999999999999987`18.76320286036647", 
              "1500.`16.18201732052518", "0``10.78266348675508"},
            {"53.99999999999999999999999999999999993058`21.531738670826144", 
              "540.`19.519566269890728", 
              "1350.0000000000000000000000000808`16.463659503149117", 
              "0``10.530329666314781", "0``8.30708780609774"},
            {"108.`20.01691421716817", "540.`17.703683835136882", 
              "0``11.517482175687828", "0``8.7145088476735", 
              "0``6.49127931142919"},
            {"81.`18.661794372874343", "0``13.741093926127098", 
              "0``10.287306920267245", "0``7.484345813639241", 
              "0``5.261122900741305"}
            },
          RowSpacings->1,
          ColumnSpacings->1,
          ColumnAlignments->{Left}], "\[NoBreak]", ")"}], 
      TraditionalForm]], "Output"]
}, Open  ]],

Cell[BoxData[
    \(Clear[eh1, eh2]\)], "Input"]
}, Closed]]
}, Open  ]]
},
FrontEndVersion->"5.2 for X",
ScreenRectangle->{{0, 1280}, {0, 800}},
WindowSize->{1280, 750},
WindowMargins->{{0, Automatic}, {Automatic, 1}},
ShowSelection->True
]

(*******************************************************************
Cached data follows.  If you edit this Notebook file directly, not
using Mathematica, you must remove the line containing CacheID at
the top of  the file.  The cache data will then be recreated when
you save this file from within Mathematica.
*******************************************************************)

(*CellTagsOutline
CellTagsIndex->{
  "Info3572326873-1241031"->{
    Cell[3069, 105, 214, 4, 44, "Print",
      CellTags->"Info3572326873-1241031"]},
  "Info3572326893-9009430"->{
    Cell[4518, 163, 1155, 17, 253, "Print",
      CellTags->"Info3572326893-9009430"]},
  "Info3572327251-2910378"->{
    Cell[28783, 801, 355, 5, 82, "Print",
      CellTags->"Info3572327251-2910378"]}
  }
*)

(*CellTagsIndex
CellTagsIndex->{
  {"Info3572326873-1241031", 37141, 1023},
  {"Info3572326893-9009430", 37256, 1026},
  {"Info3572327251-2910378", 37374, 1029}
  }
*)

(*NotebookFileOutline
Notebook[{

Cell[CellGroupData[{
Cell[1776, 53, 35, 0, 96, "Title"],
Cell[1814, 55, 353, 11, 33, "Text"],
Cell[2170, 68, 431, 12, 33, "Text"],

Cell[CellGroupData[{
Cell[2626, 84, 43, 1, 29, "Input"],
Cell[2672, 87, 138, 2, 25, "Print"],
Cell[2813, 91, 116, 2, 25, "Print"]
}, Open  ]],

Cell[CellGroupData[{
Cell[2966, 98, 28, 0, 74, "Section"],

Cell[CellGroupData[{
Cell[3019, 102, 47, 1, 29, "Input"],
Cell[3069, 105, 214, 4, 44, "Print",
  CellTags->"Info3572326873-1241031"]
}, Open  ]],

Cell[CellGroupData[{
Cell[3320, 114, 45, 1, 29, "Input"],
Cell[3368, 117, 345, 10, 75, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[3750, 132, 45, 1, 29, "Input"],
Cell[3798, 135, 574, 15, 131, "Output"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{
Cell[4421, 156, 25, 0, 44, "Section"],

Cell[CellGroupData[{
Cell[4471, 160, 44, 1, 29, "Input"],
Cell[4518, 163, 1155, 17, 253, "Print",
  CellTags->"Info3572326893-9009430"]
}, Open  ]],

Cell[CellGroupData[{
Cell[5710, 185, 38, 0, 38, "Subsection"],
Cell[5751, 187, 80, 1, 29, "Input"],

Cell[CellGroupData[{
Cell[5856, 192, 68, 1, 31, "Input"],
Cell[5927, 195, 481, 8, 31, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[6445, 208, 54, 1, 29, "Input"],
Cell[6502, 211, 747, 16, 151, "Output"]
}, Open  ]],
Cell[7264, 230, 173, 5, 33, "Text"],

Cell[CellGroupData[{
Cell[7462, 239, 122, 2, 31, "Input"],
Cell[7587, 243, 1162, 25, 147, "Output"]
}, Open  ]],
Cell[8764, 271, 108, 3, 33, "Text"],
Cell[8875, 276, 151, 3, 67, "Input"],
Cell[9029, 281, 235, 4, 43, "DisplayFormula"],

Cell[CellGroupData[{
Cell[9289, 289, 130, 2, 31, "Input"],
Cell[9422, 293, 689, 15, 127, "Output"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{
Cell[10160, 314, 58, 0, 30, "Subsection"],
Cell[10221, 316, 204, 5, 33, "Text"],
Cell[10428, 323, 99, 3, 33, "Text"],

Cell[CellGroupData[{
Cell[10552, 330, 199, 4, 31, "Input"],
Cell[10754, 336, 769, 17, 147, "Output"]
}, Open  ]],
Cell[11538, 356, 115, 3, 33, "Text"],

Cell[CellGroupData[{
Cell[11678, 363, 199, 4, 31, "Input"],
Cell[11880, 369, 856, 20, 147, "Output"]
}, Open  ]],
Cell[12751, 392, 103, 3, 33, "Text"],

Cell[CellGroupData[{
Cell[12879, 399, 247, 4, 50, "Input"],
Cell[13129, 405, 1007, 25, 151, "Output"]
}, Open  ]],
Cell[14151, 433, 336, 6, 52, "Text"],

Cell[CellGroupData[{
Cell[14512, 443, 243, 4, 50, "Input"],
Cell[14758, 449, 773, 17, 147, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[15568, 471, 243, 4, 50, "Input"],
Cell[15814, 477, 874, 22, 147, "Output"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{
Cell[16737, 505, 65, 0, 30, "Subsection"],
Cell[16805, 507, 362, 11, 33, "Text"],
Cell[17170, 520, 153, 4, 52, "Text"],
Cell[17326, 526, 1290, 22, 342, "Input"],
Cell[18619, 550, 1239, 20, 342, "Input"],
Cell[19861, 572, 70, 0, 33, "Text"],

Cell[CellGroupData[{
Cell[19956, 576, 135, 2, 31, "Input"],
Cell[20094, 580, 605, 13, 127, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[20736, 598, 135, 2, 31, "Input"],
Cell[20874, 602, 1115, 22, 131, "Output"]
}, Open  ]],
Cell[22004, 627, 70, 0, 33, "Text"],

Cell[CellGroupData[{
Cell[22099, 631, 190, 4, 50, "Input"],
Cell[22292, 637, 1104, 21, 133, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[23433, 663, 181, 4, 50, "Input"],
Cell[23617, 669, 1080, 20, 133, "Output"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{
Cell[24758, 696, 60, 0, 44, "Section"],
Cell[24821, 698, 123, 3, 33, "Text"],

Cell[CellGroupData[{
Cell[24969, 705, 202, 3, 70, "Input"],
Cell[25174, 710, 268, 4, 31, "Output"],
Cell[25445, 716, 1482, 26, 119, "Output"]
}, Open  ]],
Cell[26942, 745, 40, 0, 33, "Text"],

Cell[CellGroupData[{
Cell[27007, 749, 207, 4, 49, "Input"],
Cell[27217, 755, 900, 19, 51, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[28154, 779, 106, 2, 31, "Input"],
Cell[28263, 783, 366, 5, 29, "Output"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{
Cell[28678, 794, 29, 0, 44, "Section"],

Cell[CellGroupData[{
Cell[28732, 798, 48, 1, 29, "Input"],
Cell[28783, 801, 355, 5, 82, "Print",
  CellTags->"Info3572327251-2910378"]
}, Open  ]],
Cell[29153, 809, 207, 4, 33, "Text"],

Cell[CellGroupData[{
Cell[29385, 817, 281, 6, 67, "Input"],
Cell[29669, 825, 1013, 28, 147, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[30719, 858, 83, 1, 31, "Input"],
Cell[30805, 861, 858, 19, 147, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[31700, 885, 199, 4, 31, "Input"],
Cell[31902, 891, 856, 20, 147, "Output"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{
Cell[32807, 917, 64, 0, 44, "Section"],

Cell[CellGroupData[{
Cell[32896, 921, 127, 2, 50, "Input"],
Cell[33026, 925, 254, 4, 31, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[33317, 934, 249, 5, 70, "Input"],
Cell[33569, 941, 1432, 25, 127, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[35038, 971, 67, 1, 29, "Input"],
Cell[35108, 974, 1330, 25, 119, "Output"]
}, Open  ]],
Cell[36453, 1002, 48, 1, 29, "Input"]
}, Closed]]
}, Open  ]]
}
]
*)



(*******************************************************************
End of Mathematica Notebook file.
*******************************************************************)



==> anc/example2.py <==
from numexp import *

# Examples of arXiv:1209.3971
# NumExp: Numerical epsilon expansion of hypergeometric functions
# Zhi-Wei Huang and Jueping Liu

outfile = open("output-02.txt", "w")

mp.dps = 20
mp.pretty = True

nn = "1"
print("Example " + nn + ": ...")
fun = lambda ep: hyp2f1(1,-ep,1-ep,3)
out = numexp(fun,mpf('1e-4'),4)
outfile.write("numexp[" + nn + "]= "
        + "hyp2f1(1,-ep,1-ep,3)"
        + "\noutput[" + nn + "]= " + str(out) + "\n\n")

nn = "2"
print("Example " + nn + ": ...")
fun = lambda ep,a,z: hyp2f1(a,-ep,1-ep,z)
out = numexp(fun,mpf('1e-4'),4,[1,3])
outfile.write("numexp[" + nn + "]= "
        + "hyp2f1(1,-ep,1-ep,3)"
        + "\noutput[" + nn + "]= " + str(out) + "\n\n")

nn = "3"
print("Example " + nn + ": ...")
fun = lambda ep,z: hyp2f1(ep,ep,1-2*ep,z)
out = numexp(fun,mpf('1e-4'),4,[mpf("0.3")])
outfile.write("numexp[" + nn + "]= "
        + "hyp2f1(ep,ep,1-2*ep,0.3)"
        + "\noutput[" + nn + "]= " + str(out) + "\n\n")

nn = "4"
print("Example " + nn + ": ...")
fun = lambda ep,z: hyp2f1(ep,ep,1-2*ep,z)
out = numexp(fun,mpf('1e-4'),4,[mpf("3")])
outfile.write("numexp[" + nn + "]= "
        + "hyp2f1(ep,ep,1-2*ep,3)"
        + "\noutput[" + nn + "]= " + str(out) + "\n\n")

nn = "5"
print("Example " + nn + ": ...")
fun = lambda ep,z: ep*hyp2f1(2+ep,1+ep,-2*ep,z)
out = numexp(fun,mpf('1e-4'),4,[mpf("0.5")])
outfile.write("numexp[" + nn + "]= "
        + "ep*hyp2f1(2+ep,1+ep,-2*ep,0.5)"
        + "\noutput[" + nn + "]= " + str(out) + "\n\n")

nn = "6"
print("Example " + nn + ": ...")
fun = lambda ep,z: hyper([ep,-ep,-3*ep,-5*ep,-7*ep],[2*ep,4*ep,6*ep,8*ep],z)
out = numexp(fun,mpf('1e-4'),6,[mpf("0.5")])
outfile.write("numexp[" + nn + "]= "
        + "hyper([ep,-ep,-3*ep,-5*ep,-7*ep],[2*ep,4*ep,6*ep,8*ep],0.5)"
        + "\noutput[" + nn + "]= " + str(out) + "\n\n")

nn = "7"
print("Example " + nn + ": ...")
a1 = mpf('1/2')
a2 = mpf('3/2')
fun = lambda ep,z: hyper([-4*ep,-a1-ep,-a2-2*ep,a1-3*ep],[-a1+2*ep,-a1+4*ep,a1+6*ep],z)
out = numexp(fun,mpf('1e-4'),6,[mpf("0.5")])
outfile.write("numexp[" + nn + "]= "
        + "hyper([-4*ep,-1/2-ep,-3/2-2*ep,1/2-3*ep],[-1/2+2*ep,-1/2+4*ep,1/2+6*ep],0.5)"
        + "\noutput[" + nn + "]= " + str(out) + "\n\n")

nn = "8"
print("Example " + nn + ": ...")
a1 = mpf('1/2')
a3 = mpf('1/3')
a4 = mpf('1/4')
fun = lambda ep,z: hyper([-4*ep,-a1-ep,-pi/2-2*ep,a3-3*ep],[-pi+2*ep,-a4+4*ep,a1+6*ep],z)
out = numexp(fun,mpf('1e-4'),6,[mpf("0.5")])
outfile.write("numexp[" + nn + "]= "
        + "hyper([-4*ep,-1/2-ep,-pi/2-2*ep,1/3-3*ep],[-pi+2*ep,-1/4+4*ep,1/2+6*ep],0.5)"
        + "\noutput[" + nn + "]= " + str(out) + "\n\n")

nn = "9"
print("Example " + nn + ": ...")
fun = lambda ep,x,y: appellf2(1,1,ep,1+ep,1-ep,x,y)
out = numexp(fun,mpf('1e-4'),4,[mpf("0.3"),mpf("0.4")])
outfile.write("numexp[" + nn + "]= "
        + "appellf2(1,1,ep,1+ep,1-ep,0.3,0.4)"
        + "\noutput[" + nn + "]= " + str(out) + "\n\n")

nn = "10"
print("Example " + nn + ": ...")
fun = lambda ep,x,y: appellf2(1,1,ep,1+ep,1-ep,x,y)
out = numexp(fun,mpf('1e-4'),4,[mpf("0.3"),mpf("3.4")])
outfile.write("numexp[" + nn + "]= "
        + "appellf2(1,1,ep,1+ep,1-ep,0.3,3.4)"
        + "\noutput[" + nn + "]= " + str(out) + "\n\n")

nn = "11"
print("Example " + nn + ": ...")
fun = lambda ep,s: ep*appellf4(mpf('2')*ep-mpf('4'),-ep-mpf('2'),ep-mpf('1'),mpf('2'),mpf('1/4'),s/mpf('4'))
out = numexp(fun,mpf('1e-6'),4,[mpf("19")-mpf('1e-20')*j])
outfile.write("numexp[" + nn + "]= "
        + "ep*appellf4(2*ep-4,-ep-2,ep-1,2,1/4,19/4)"
        + "\noutput[" + nn + "]= " + str(out) + "\n\n")

nn = "12"
print("Example " + nn + ": ...")
fun = lambda ep,s: appellf4(ep-2,-2*ep,3-ep,2,mpf('1/4'),s/mpf('4'))
out = numexp(fun,mpf('1e-6'),4,[mpf("19")-mpf('1e-20')*j])
outfile.write("numexp[" + nn + "]= "
        + "appellf4(ep-2,-2*ep,3-ep,2,1/4,19/4)"
        + "\noutput[" + nn + "]= " + str(out) + "\n\n")

outfile.close()


==> anc/numexp.py <==
# numexp.py v1.0 (2012-12-27)
# Author: Zhi-Wei Huang, <zwhuang@whu.edu.cn>, Wuhan University.
#
from mpmath import *

def fdc00(n):
    return matrix([[((i-mpf('1/2'))**j)/fac(j) for j in range(n+1)] for i in range(n+1)])
def fdc01(lst,n,m):
    v = matrix([[mpf('0')] for i in range(n+1)])
    v[m,0] = mpf('1')
    return lu_solve(lst.T, v).T.tolist()[0]
def numexpfdc(n):
    return [fdc01(fdc00(n),n,i) for i in range(n+1)]

def numexp(f, ep, n, args=[], **options):
    """
    numexp(f,ep,n,args=[]) expands f(ep,*args) to order O(ep^n). args is the 
        argument list of function f and eh is the numerical step parameter.
        If the function f() contains more than one argument, all other
        arguments except ep should be put in a list.

        with the option 'addprec=np', additional np digits of precision is
        added to the working precision of numexp.
    """
    if abs(ep) > 0.2 or ep == 0:
        print("step parameter 'ep' should satisfy 0<|ep|<=0.2 .")
        return
    addprec = options.get('addprec', 0)
    dps = mp.dps
    try:
        mp.dps = addprec-(n+1)*floor(log(abs(ep),10))
        lst = [f((i-mpf('1/2'))*ep,*args) for i in range(n+1)]
        coem = matrix(fdc(n))
        coes = coem * matrix(lst)
        return [coes[i]*power(ep,-i)/fac(i) for i in range(n+1)]
    finally:
        mp.dps = dps

def listnumexp(lst, ep, n, **options):
    """
    listnumexp(lst,ep,n) extracts the coefficients of the epsilon-expansion
        from a list of values f(e0), f(e1), ..., f(em) which are evaluated
        beforehand. eh is the numerical step parameter and n<=m. If n<m, the
        first n+1 (from 0 to n) values of lst will be used by default.
    """
    if abs(ep) > 0.2 or ep == 0:
        print("step parameter 'ep' should satisfy 0<|ep|<=0.2 .")
        return
    if n > len(lst)-1: return
    addprec = options.get('addprec', 0)
    dps = mp.dps
    try:
        mp.dps = addprec-(n+1)*floor(log(abs(ep),10))
        coem = matrix(fdc(n))
        coes = coem * matrix([lst[:n+1]])
        return [coes[i]*power(ep,-i)/fac(i) for i in range(n+1)]
    finally:
        mp.dps = dps

# Finite difference coefficients: Order 8;
# lu_solve is slow, large mp.dps is needed to reduce the errors,
# and the FDCs are calculated ahead of time;
# fdc=numexpfdc(8)

def fdc(n):
    fdclist = [
    [['1']],
    [['1/2','1/2'],['-1','1']],
    [['3/8','3/4','-1/8'],['-1','1','0'],['1','-2','1']],
    [['5/16','15/16','-5/16','1/16'],
     ['-23/24','7/8','1/8','-1/24'],
     ['3/2','-7/2','5/2','-1/2'],
     ['-1','3','-3','1']],
    [['35/128','35/32','-35/64','7/32','-5/128'],
     ['-11/12','17/24','3/8','-5/24','1/24'],
     ['43/24','-14/3','17/4','-5/3','7/24'],
     ['-2','7','-9','5','-1'],
     ['1','-4','6','-4','1']],
    [['63/256','315/256','-105/128','63/128','-45/256','7/256'],
     ['-563/640','67/128','143/192','-37/64','29/128','-71/1920'],
     ['95/48','-269/48','49/8','-85/24','59/48','-3/16'],
     ['-23/8','91/8','-71/4','55/4','-43/8','7/8'],
     ['5/2','-23/2','21','-19','17/2','-3/2'],
     ['-1','5','-10','10','-5','1']],
    [['231/1024','693/512','-1155/1024','231/256','-495/1024','77/512','-21/1024'],
     ['-1627/1920','211/640','59/48','-235/192','91/128','-443/1920','31/960'],
     ['12139/5760','-6119/960','3091/384','-1759/288','1211/384','-919/960','739/5760'],
     ['-29/8','127/8','-29','115/4','-133/8','43/8','-3/4'],
     ['101/24','-87/4','373/8','-319/6','273/8','-47/4','41/24'],
     ['-3','17','-40','50','-35','13','-2'],
     ['1','-6','15','-20','15','-6','1']],
    [['429/2048','3003/2048','-3003/2048','3003/2048','-2145/2048','1001/2048','-273/2048','33/2048'],
     ['-88069/107520','2021/15360','28009/15360','-6803/3072','5227/3072','-12673/15360','3539/15360','-3043/107520'],
     ['25333/11520','-80813/11520','2553/256','-21457/2304','14651/2304','-3687/1280','8863/11520','-211/2304'],
     ['-8197/1920','39139/1920','-27219/640','19699/384','-15043/384','12099/640','-10099/1920','1237/1920'],
     ['287/48','-1639/48','1341/16','-5527/48','4613/48','-783/16','677/48','-85/48'],
     ['-139/24','877/24','-789/8','3545/24','-3185/24','573/8','-517/24','67/24'],
     ['7/2','-47/2','135/2','-215/2','205/2','-117/2','37/2','-5/2'],
     ['-1','7','-21','35','-35','21','-7','1']],
    [['6435/32768','6435/4096','-15015/8192','9009/4096','-32175/16384','5005/4096','-4095/8192','495/4096','-429/32768'],
     ['-1423/1792','-491/7168','7753/3072','-18509/5120','3535/1024','-2279/1024','953/1024','-1637/7168','2689/107520'],
     ['81227/35840','-67681/8960','34151/2880','-16747/1280','5669/512','-76621/11520','1699/640','-5647/8960','21719/322560'],
     ['-2317/480','47707/1920','-7443/128','158471/1920','-30037/384','32091/640','-40087/1920','1961/384','-357/640'],
     ['14861/1920','-1447/30','21299/160','-25651/120','42119/192','-2951/20','30437/480','-1903/120','1127/640'],
     ['-55/6','1525/24','-1545/8','8081/24','-8855/24','2085/8','-2785/24','715/24','-27/8'],
     ['61/8','-113/2','183','-677/2','1565/4','-579/2','134','-71/2','33/8'],
     ['-4','31','-105','203','-245','189','-91','25','-3'],
     ['1','-8','28','-56','70','-56','28','-8','1']]]
    if 0 <= n <= 8:
        return fdclist[n]
    else:
        # FIXME: lu_solve is slow, the result is inaccurate if mp.dps is low;
        return numexpfdc(n)


==> anc/output2.txt <==
numexp[1]= hyp2f1(1,-ep,1-ep,3)
output[1]= [(1.0000000000000000001 - 6.2579670696103073837e-21j), (0.69314718055994379081 + 3.1415926535897933231j), (-2.320180423351603576 + 3.451392295225348322j), (-3.7421219941535409023 + 1.8958709608982570633j), (-3.7510818776117221586 + 0.69441875410183733333j)]

numexp[2]= hyp2f1(1,-ep,1-ep,3)
output[2]= [(1.0000000000000000001 - 6.2579670696103073837e-21j), (0.69314718055994379081 + 3.1415926535897933231j), (-2.320180423351603576 + 3.451392295225348322j), (-3.7421219941535409023 + 1.8958709608982570633j), (-3.7510818776117221586 + 0.69441875410183733333j)]

numexp[3]= hyp2f1(ep,ep,1-2*ep,0.3)
output[3]= [0.99999999999999999989, 1.4973071994861677426e-15, 0.32612951011362930313, 0.73756512869160388105, 1.6100063448230839125]

numexp[4]= hyp2f1(ep,ep,1-2*ep,3)
output[4]= [(1.0000000000000000016 - 9.0851552553954934061e-19j), (-2.1084591174210673137e-14 + 1.2284457849260835395e-14j), (2.3201804227783069803 - 3.4513922949116827789j), (-5.6479663859391263566 - 12.277142804564680954j), (-30.559733244655846313 - 8.0293303453566653731j)]

numexp[5]= ep*hyp2f1(2+ep,1+ep,-2*ep,0.5)
output[5]= [-3.9999999999999999397, -24.090354888959940494, -97.093782683039639744, -295.94582195748471894, -775.83878477532969402]

numexp[6]= hyper([ep,-ep,-3*ep,-5*ep,-7*ep],[2*ep,4*ep,6*ep,8*ep],0.5)
output[6]= [0.99999999999999999998, 0.18953243218436042709, -2.2990427423758540306, 55.469018891319868166, -1014.3914269116775486, 15726.237142135030722, -212192.5652968783144]

numexp[7]= hyper([-4*ep,-1/2-ep,-3/2-2*ep,1/2-3*ep],[-1/2+2*ep,-1/2+4*ep,1/2+6*ep],0.5)
output[7]= [0.99999999999999999986, -4.2796877616788567277, -26.697547407906900066, 195.87119257240532869, -7313.7353560519239966, 90672.974024059354163, -1396478.5477652861506]

numexp[8]= hyper([-4*ep,-1/2-ep,-pi/2-2*ep,1/3-3*ep],[-pi+2*ep,-1/4+4*ep,1/2+6*ep],0.5)
output[8]= [1.0000000000000000001, -1.4455552674792773272, 3.9383879447002322106, -266.94735378537944943, 298.66220103368053902, -56023.603145908759546, -133557.51526452550481]

numexp[9]= appellf2(1,1,ep,1+ep,1-ep,0.3,0.4)
output[9]= [1.4285714285714285714, 0.70088988064067395927, 1.6060080586609317226, 1.4183791069507214212, 2.1568388159370407755]

numexp[10]= appellf2(1,1,ep,1+ep,1-ep,0.3,3.4)
output[10]= [(1.4285714285714285713 + 1.490137649207050252e-19j), (-2.4380023726967812112 - 4.4879895051282780701j), (-7.0450867025207320446 + 6.624622582913930716j), (6.5796709615921236275 + 6.0955158818843621461j), (4.2533102995840569444 - 0.30990067093082133359j)]

numexp[11]= ep*appellf4(2*ep-4,-ep-2,ep-1,2,1/4,19/4)
output[11]= [(-0.75 + 1.4732769541938399131e-28j), (47.30859375 - 5.1449243138073833065e-20j), (2.2712469337504535017 - 6.5533100446456404476j), (-93.135171282922915115 + 8.5094125670065694383j), (-24.101262274510854965 + 30.205308908479979544j)]

numexp[12]= appellf4(ep-2,-2*ep,3-ep,2,1/4,19/4)
output[12]= [(1.0 - 4.0962688810751179046e-29j), (1.5104166666666666667 + 3.3887306319043646874e-21j), (17.836167282777174289 + 8.7377467261941867304j), (0.87463468377462684349 - 34.627047403063557385j), (-44.809541170248183454 + 35.769916573192861153j)]


